Residual Memory Networks: Feed-forward approach to learn long temporal dependencies

Training deep recurrent neural network (RNN) architectures is complicated due to the increased network complexity. This disrupts the learning of higher order abstracts using deep RNN. In case of feed-forward networks training deep structures is simple and faster while learning long-term temporal information is not possible. In this paper we propose a residual memory neural network (RMN) architecture to model short-time dependencies using deep feed-forward layers having residual and time delayed connections. The residual connection paves way to construct deeper networks by enabling unhindered flow of gradients and the time delay units capture temporal information with shared weights. The number of layers in RMN signifies both the hierarchical processing depth and temporal depth. The computational complexity in training RMN is significantly less when compared to deep recurrent networks. RMN is further extended as bi-directional RMN (BRMN) to capture both past and future information. Experimental analysis is done on AMI corpus to substantiate the capability of RMN in learning long-term information and hierarchical information. Recognition performance of RMN trained with 300 hours of Switchboard corpus is compared with various state-of-the-art LVCSR systems. The results indicate that RMN and BRMN gains 6 % and 3.8 % relative improvement over LSTM and BLSTM networks.

==> Figures/pyplots/line.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab as py
import os

## the autolabels
def autolabel(ls, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for l in ls:
        height = l.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.99: # arbitrary; 95% looked good to me.
            label_position = height + (0.05 )
        else:
            label_position = height + (y_height * 0.01)

        ax.text(l.get_x() + l.get_width(), label_position,
                '%s' % height,
                ha='center', va='bottom', fontsize=17)


# data to plot
z1 = [26.5, 26.3, 25.9, 25.9, 25.6, 26.1, 25.6, 25.8, 26.1]
z2 = [27.5, 27.1, 27.1, 26.8, 26.7, 27.3, 27.1, 27.5, 27.4]

# parameters 
n_groups = 9
bar_width=0.25
opacity = 0.8

# define a figure size
fig = plt.figure(figsize=(10,5))
index = np.arange(n_groups)

ax3 = fig.add_subplot(111)
ax3.plot(index, z1, color='blue', linestyle='--', linewidth=2, marker='s', markersize=10, label='RMN (DNN+residual+delay)')
ax3.plot(index, z2, color='red', linestyle='--', linewidth=2, marker='H', markersize=10, label='DNN+residual')

# axes modfications
ax3.set_ylabel('% WER', fontsize=18)
ax3.set_xlabel('Number of layers', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)
ax3.set_xticklabels(('6', '9', '12', '15', '18', '21', '24', '27', '30'),fontsize=13)
#ax.set_ylim((40, 60))
ax3.legend(loc='center right')

# numbering over each bar
#autolabel(l1,ax)
#autolabel(l2,ax)
#autolabel(l3,ax)

# to save the figure as eps
fig.savefig('res_vs_mem.eps', format='eps', dpi=300)

# chunk off the extra boundaries
#os.system('epspdf -b line_sp.eps line_sp1.eps')



==> Figures/pyplots/line_loss.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab as py
import os

## the autolabels
def autolabel(ls, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for l in ls:
        height = l.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.99: # arbitrary; 95% looked good to me.
            label_position = height + (0.05 )
        else:
            label_position = height + (y_height * 0.01)

        ax.text(l.get_x() + l.get_width(), label_position,
                '%s' % height,
                ha='center', va='bottom', fontsize=17)


# data to plot
z1 = [1.8352868, 1.7219811, 1.6252992, 1.5811339, 1.5529546, 1.5332425, 1.494426, 1.5278883, 1.379764, 1.388728, 1.3285491, 1.330835, 1.31762, 1.3348054, 1.3243486, 1.3202627, 1.3179726, 1.3178413, 1.316278, 1.3178432, 1.3178159, 1.3172304, 1.3168082, 1.3164846, 1.3163244] # train loss -lstm
z2 = [2.8581529, 1.8071062, 1.6327182, 1.5155802, 1.4487099, 1.4259813, 1.3952944, 1.3898593, 1.3819245, 1.3795781, 1.3900308, 1.3341428, 1.3702016, 1.351458, 1.3350613, 1.3310894, 1.3363004, 1.341797, 1.3411252, 1.3370241, 1.3363201, 1.3341049, 1.3326432, 1.3313884, 1.3304122] # train loss -rmn
y1=[0.45685754, 0.43439021, 0.41555325, 0.40766707, 0.39742125, 0.39565639, 0.38418622, 0.39057635, 0.36095554, 0.36271336, 0.34949945, 0.35005778, 0.34466627, 0.34780707, 0.34432207, 0.34298051, 0.34294738, 0.34282312, 0.34283347, 0.34287199, 0.34283596, 0.34276596, 0.34275188, 0.34277549, 0.34278709] # cv loss - lstm
y2=[0.61974362, 0.4479131, 0.41858388, 0.39208151, 0.37506741, 0.37018949, 0.3631756, 0.36079276, 0.35592395, 0.35612898, 0.3564856, 0.33947978, 0.34180173, 0.33621596, 0.33227825, 0.33084557, 0.33181436, 0.331191, 0.33085344, 0.33071551, 0.33050428, 0.3305051, 0.3306509, 0.33078717, 0.33084971] # cvloss -rmn
x1 = [1.6692608, 1.5123997, 1.4367897, 1.4267534, 1.3943993, 1.3932526, 1.369503, 1.3631697, 1.3410855, 1.3468773, 1.1921854, 1.1947101, 1.1246989, 1.1497727, 1.1156655, 1.1352415, 1.1202454, 1.1188275, 1.1154924, 1.1212719, 1.1195209, 1.1182493, 1.1171018, 1.1165551, 1.1158767] # train loss- blstm
x2 = [1.7880723, 1.5525309, 1.4444552, 1.364266, 1.3095398, 1.289024, 1.2620952, 1.27683, 1.1926445, 1.1899323, 1.2069997, 1.1827006, 1.1976917, 1.1889612, 1.1833264, 1.1791901, 1.1822586, 1.1875809, 1.186251, 1.1832729, 1.184171, 1.1825308, 1.1810744, 1.1795569, 1.1783862] # train loss -brmn
h1 = [0.41749389, 0.38531554, 0.3693511, 0.36970641, 0.35866419, 0.35683853, 0.35495195, 0.35132332, 0.34507348, 0.34861963, 0.31476459, 0.31470945, 0.29837058, 0.30327035, 0.29427992, 0.29653514, 0.29329738, 0.29235154, 0.29187328, 0.29250295, 0.29212786, 0.29196021, 0.2918864, 0.2918924, 0.29183971] # cv loss - blstm
h2 = [0.44038133, 0.39369234, 0.37317162, 0.3545427, 0.34089098, 0.33731374, 0.32955332, 0.33016563, 0.31133393, 0.31083335, 0.31039717, 0.30217871, 0.30237552, 0.29832752, 0.29719316, 0.29658681, 0.29686832, 0.29646912, 0.29629775, 0.29626316, 0.29628463, 0.29630889, 0.29634467, 0.29641266, 0.29642936] # cv loss - brmn

# parameters 
n_groups = 25
bar_width=0.25
opacity = 0.8

# define a figure size
#fig = plt.figure(figsize=(10,5))
fig = plt.figure(figsize=(10,10) )
index = np.arange(n_groups)

ax3 = fig.add_subplot(211)
#ax4 = fig.add_subplot(212)
#ax4 = ax3.twinx()
ax3.plot(index, z1, color='blue', linestyle='-', linewidth=2, marker='s', markersize=7, label='LSTM - train loss')
ax3.plot(index, z2, color='red', linestyle='-', linewidth=2, marker='H', markersize=7, label='RMN - train loss')
ax3.plot(index, x1, color='green', linestyle='-', linewidth=2, marker='8', markersize=7, label='BLSTM - train loss')
ax3.plot(index, x2, color='brown', linestyle='-', linewidth=2, marker='v', markersize=7, label='BRMN - train loss')

# axes modfications
ax3.set_ylabel('Train loss per sample', fontsize=18)
#ax3.set_xlabel('Number of Epochs', fontsize=18)
#ax3.set_title('Comparison of training and validation error of RMN and LSTM systems using AMI corpus', fontsize=18)
#ax3.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
ax3.set_xticks(np.arange(0,25,1))
#ax3.set_yticks(np.arange(1.,3.0,0.1))
#ax.set_ylim((40, 60))
ax3.legend(loc='upper right')

ax4 = fig.add_subplot(212)

ax4.plot(index, y1, color='darkblue', linestyle='-', linewidth=2, marker='p', markersize=7, label='LSTM - validation loss')
ax4.plot(index, y2, color='crimson', linestyle='-', linewidth=2, marker='d', markersize=7, label='RMN - validation loss')
ax4.plot(index, h1, color='orange', linestyle='-', linewidth=2, marker='h', markersize=7, label='BLSTM - validation loss')
ax4.plot(index, h2, color='deepskyblue', linestyle='-', linewidth=2, marker='*', markersize=7, label='BRMN - validation loss')


# axes modfications
ax4.set_ylabel('Validation loss per sample', fontsize=18)
#ax4.set_xlabel('Epochs', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)

ax4.set_xlabel('Number of Epochs', fontsize=18)
ax4.set_xticks(np.arange(0,25,1))
#ax4.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
#ax.set_ylim((40, 60))
ax4.legend(loc='upper right')
#plt.grid()

# numbering over each bar
#autolabel(l1,ax)
#autolabel(l2,ax)
#autolabel(l3,ax)
plt.show()
# to save the figure as eps
#fig.savefig('trainvalloss.eps', format='eps', dpi=300)

# chunk off the extra boundaries
#os.system('epspdf -b line_sp.eps line_sp1.eps')



==> Figures/pyplots/line_loss_cmb.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab as py
import os

## the autolabels
def autolabel(ls, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for l in ls:
        height = l.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.99: # arbitrary; 95% looked good to me.
            label_position = height + (0.05 )
        else:
            label_position = height + (y_height * 0.01)

        ax.text(l.get_x() + l.get_width(), label_position,
                '%s' % height,
                ha='center', va='bottom', fontsize=17)


# data to plot
z1 = [1.8352868, 1.7219811, 1.6252992, 1.5811339, 1.5529546, 1.5332425, 1.494426, 1.5278883, 1.379764, 1.388728, 1.3285491, 1.330835, 1.31762, 1.3348054, 1.3243486, 1.3202627, 1.3179726, 1.3178413, 1.316278, 1.3178432, 1.3178159, 1.3172304, 1.3168082, 1.3164846, 1.3163244] # train loss -lstm
z2 = [2.8581529, 1.8071062, 1.6327182, 1.5155802, 1.4487099, 1.4259813, 1.3952944, 1.3898593, 1.3819245, 1.3795781, 1.3900308, 1.3341428, 1.3702016, 1.351458, 1.3350613, 1.3310894, 1.3363004, 1.341797, 1.3411252, 1.3370241, 1.3363201, 1.3341049, 1.3326432, 1.3313884, 1.3304122] # train loss -rmn
y1=[0.45685754, 0.43439021, 0.41555325, 0.40766707, 0.39742125, 0.39565639, 0.38418622, 0.39057635, 0.36095554, 0.36271336, 0.34949945, 0.35005778, 0.34466627, 0.34780707, 0.34432207, 0.34298051, 0.34294738, 0.34282312, 0.34283347, 0.34287199, 0.34283596, 0.34276596, 0.34275188, 0.34277549, 0.34278709] # cv loss - lstm
y2=[0.61974362, 0.4479131, 0.41858388, 0.39208151, 0.37506741, 0.37018949, 0.3631756, 0.36079276, 0.35592395, 0.35612898, 0.3564856, 0.33947978, 0.34180173, 0.33621596, 0.33227825, 0.33084557, 0.33181436, 0.331191, 0.33085344, 0.33071551, 0.33050428, 0.3305051, 0.3306509, 0.33078717, 0.33084971] # cvloss -rmn
x1 = [1.6692608, 1.5123997, 1.4367897, 1.4267534, 1.3943993, 1.3932526, 1.369503, 1.3631697, 1.3410855, 1.3468773, 1.1921854, 1.1947101, 1.1246989, 1.1497727, 1.1156655, 1.1352415, 1.1202454, 1.1188275, 1.1154924, 1.1212719, 1.1195209, 1.1182493, 1.1171018, 1.1165551, 1.1158767] # train loss- blstm
x2 = [1.7880723, 1.5525309, 1.4444552, 1.364266, 1.3095398, 1.289024, 1.2620952, 1.27683, 1.1926445, 1.1899323, 1.2069997, 1.1827006, 1.1976917, 1.1889612, 1.1833264, 1.1791901, 1.1822586, 1.1875809, 1.186251, 1.1832729, 1.184171, 1.1825308, 1.1810744, 1.1795569, 1.1783862] # train loss -brmn
h1 = [0.41749389, 0.38531554, 0.3693511, 0.36970641, 0.35866419, 0.35683853, 0.35495195, 0.35132332, 0.34507348, 0.34861963, 0.31476459, 0.31470945, 0.29837058, 0.30327035, 0.29427992, 0.29653514, 0.29329738, 0.29235154, 0.29187328, 0.29250295, 0.29212786, 0.29196021, 0.2918864, 0.2918924, 0.29183971] # cv loss - blstm
h2 = [0.44038133, 0.39369234, 0.37317162, 0.3545427, 0.34089098, 0.33731374, 0.32955332, 0.33016563, 0.31133393, 0.31083335, 0.31039717, 0.30217871, 0.30237552, 0.29832752, 0.29719316, 0.29658681, 0.29686832, 0.29646912, 0.29629775, 0.29626316, 0.29628463, 0.29630889, 0.29634467, 0.29641266, 0.29642936] # cv loss - brmn

# parameters 
n_groups = 25
bar_width=0.25
opacity = 0.8

# define a figure size
#fig = plt.figure(figsize=(10,5))
fig = plt.figure(figsize=(10,10) )
index = np.arange(n_groups)

ax3 = fig.add_subplot(111)
#ax4 = fig.add_subplot(212)
ax4 = ax3.twinx()
ax3.plot(index, z1, color='blue', linestyle='-', linewidth=2, marker='s', markersize=7, label='LSTM - CE training loss')
ax3.plot(index, z2, color='red', linestyle='-', linewidth=2, marker='H', markersize=7, label='RMN - CE training loss')
ax3.plot(index, x1, color='green', linestyle='-', linewidth=2, marker='8', markersize=7, label='BLSTM - CE training loss')
ax3.plot(index, x2, color='brown', linestyle='-', linewidth=2, marker='v', markersize=7, label='BRMN - CE training loss')

# axes modfications
ax3.set_ylabel('Cross-entropy (CE) training loss per sample', fontsize=18)
#ax3.set_xlabel('Number of Epochs', fontsize=18)
#ax3.set_title('Comparison of training and validation error of RMN and LSTM systems using AMI corpus', fontsize=18)
#ax3.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
#ax3.set_xticks(np.arange(0,25,1))
#ax3.set_yticks(np.arange(1.,3.0,0.1))
#ax.set_ylim((40, 60))
ax3.legend(loc='upper right')

#ax4 = fig.add_subplot(212)

ax4.plot(index, y1, color='darkblue', linestyle='-', linewidth=2, marker='p', markersize=7, label='LSTM - Validation error')
ax4.plot(index, y2, color='crimson', linestyle='-', linewidth=2, marker='d', markersize=7, label='RMN - Validation error')
ax4.plot(index, h1, color='orange', linestyle='-', linewidth=2, marker='h', markersize=7, label='BLSTM - Validation error')
ax4.plot(index, h2, color='deepskyblue', linestyle='-', linewidth=2, marker='*', markersize=7, label='BRMN - Validation error')


# axes modfications
ax4.set_ylabel('Validation error per sample', fontsize=18)
#ax4.set_xlabel('Epochs', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)

ax4.set_xlabel('Number of Epochs', fontsize=18)
ax4.set_xticks(np.arange(0,25,1))
#ax4.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
#ax.set_ylim((40, 60))
ax4.legend(loc='upper left')
#plt.grid()

# numbering over each bar
#autolabel(l1,ax)
#autolabel(l2,ax)
#autolabel(l3,ax)
plt.show()
# to save the figure as eps
#fig.savefig('trainval_ccmbloss.eps', format='eps', dpi=300)

# chunk off the extra boundaries
#os.system('epspdf -b line_sp.eps line_sp1.eps')



==> Figures/pyplots/multiline.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab as py
import os

## the autolabels
def autolabel(ls, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for l in ls:
        height = l.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.99: # arbitrary; 95% looked good to me.
            label_position = height + (0.05 )
        else:
            label_position = height + (y_height * 0.01)

        ax.text(l.get_x() + l.get_width(), label_position,
                '%s' % height,
                ha='center', va='bottom', fontsize=17)


# data to plot
y1 = [54.9, 54.1, 53.2, 52.6, 52.4, 52.3]
k1 = [49.5, 48.5, 48.0, 48.0, 47.7, 47.7]
z1 = [43.7, 43.6, 42.7, 42.3, 41.8, 42.0]

y2 = [54.9, 53.5, 52.8, 52.4, 52.3, 52.2]
k2 = [49.5, 48.6, 48.0, 47.9, 47.7, 47.6]
z2 = [43.7, 43.1, 42.3, 42.1, 41.7, 41.8]

# parameters 
n_groups = 6
bar_width=0.25
opacity = 0.8

# define a figure size
fig = plt.figure(figsize=(10,10))
ax1 = fig.add_subplot(311)
index = np.arange(n_groups)

#  create a bar plot
ax1.plot(index, y1, color='black', linestyle='--', linewidth=2,  marker='o', markersize=10, label='Javanese')
ax1.plot(index, y2, color='r', linestyle='--', linewidth=2, marker='d', markersize=10, label='Javanese (fine-tuned)')

#ax1.set_ylabel('% WER', fontsize=18)
ax1.set_title('DNN systems based on multilingual NN features', fontsize=18)
ax1.legend()

ax2 = fig.add_subplot(312)

ax2.plot(index, k1, color='magenta', linestyle='--', linewidth=2, marker='>', markersize=10, label='Pashto')
ax2.plot(index, k2, color='g', linestyle='--', linewidth=2, marker='*', markersize=10, label='Pashto (fine-tuned)')

ax2.set_ylabel('% WER', fontsize=18)
ax2.legend()

ax3 = fig.add_subplot(313)
ax3.plot(index, z1, color='blue', linestyle='--', linewidth=2, marker='s', markersize=10, label='Amharic')
ax3.plot(index, z2, color='brown', linestyle='--', linewidth=2, marker='H', markersize=10, label='Amharic (fine-tuned)')

# axes modfications
#ax3.set_ylabel('% WER', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)
ax3.set_xticklabels(('', 'Mono(1)', 'Y1(5)', 'Y1-2(11)', 'Y1-3(17)', 'Y1-4(24)', 'Y1-4+NB(28)'),fontsize=13)
#ax.set_ylim((40, 60))
ax3.legend()

# numbering over each bar
#autolabel(l1,ax)
#autolabel(l2,ax)
#autolabel(l3,ax)

# to save the figure as eps
fig.savefig('line_sp_chk.png', format='png', dpi=300)

# chunk off the extra boundaries
#os.system('epspdf -b line_sp.eps line_sp1.eps')



==> Figures/pyplots/simple_loss.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab as py
import os


# data to plot
z1 = [1.8352868, 1.7219811, 1.6252992, 1.5811339, 1.5529546, 1.5332425, 1.494426, 1.5278883, 1.379764, 1.388728, 1.3285491, 1.330835, 1.31762, 1.3348054, 1.3243486, 1.3202627, 1.3179726, 1.3178413, 1.316278, 1.3178432, 1.3178159, 1.3172304, 1.3168082, 1.3164846, 1.3163244]
z2 = [2.8581529, 1.8071062, 1.6327182, 1.5155802, 1.4487099, 1.4259813, 1.3952944, 1.3898593, 1.3819245, 1.3795781, 1.3900308, 1.3341428, 1.3702016, 1.351458, 1.3350613, 1.3310894, 1.3363004, 1.341797, 1.3411252, 1.3370241, 1.3363201, 1.3341049, 1.3326432, 1.3313884, 1.3304122]
y1=[0.45685754, 0.43439021, 0.41555325, 0.40766707, 0.39742125, 0.39565639, 0.38418622, 0.39057635, 0.36095554, 0.36271336, 0.34949945, 0.35005778, 0.34466627, 0.34780707, 0.34432207, 0.34298051, 0.34294738, 0.34282312, 0.34283347, 0.34287199, 0.34283596, 0.34276596, 0.34275188, 0.34277549, 0.34278709]
y2=[0.61974362, 0.4479131, 0.41858388, 0.39208151, 0.37506741, 0.37018949, 0.3631756, 0.36079276, 0.35592395, 0.35612898, 0.3564856, 0.33947978, 0.34180173, 0.33621596, 0.33227825, 0.33084557, 0.33181436, 0.331191, 0.33085344, 0.33071551, 0.33050428, 0.3305051, 0.3306509, 0.33078717, 0.33084971]
# parameters 
n_groups = 25
bar_width=0.25
opacity = 0.8

# define a figure size
#fig = plt.figure(figsize=(10,5))
index = np.arange(n_groups)

fig, ax3 = plt.subplots()
ax4 = ax3.twinx()
ax3.plot(index, z1, color='blue', linestyle='--', linewidth=2, marker='s', markersize=10, label='LSTM')
ax3.plot(index, z2, color='red', linestyle='--', linewidth=2, marker='H', markersize=10, label='RMN')
#ax3.xaxis.grid
ax3.yaxis.grid
# axes modfications
#ax3.set_ylabel('Train loss per sample', fontsize=18)
#ax3.set_xlabel('Epochs', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)
#ax3.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
#ax.set_ylim((40, 60))
#ax3.legend(loc='center right')


ax4.plot(index, y1, color='brown', linestyle='--', linewidth=2, marker='s', markersize=10, label='LSTM')
ax4.plot(index, y2, color='green', linestyle='--', linewidth=2, marker='H', markersize=10, label='RMN')

ax4.yaxis.grid
# axes modfications
#ax4.set_ylabel('Validation loss per sample', fontsize=18, color='g')
#ax4.set_xlabel('Epochs', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)

#ax4.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
#ax.set_ylim((40, 60))
#ax4.legend(loc='center right')
plt.grid()

# numbering over each bar
#autolabel(l1,ax)
#autolabel(l2,ax)
#autolabel(l3,ax)
plt.show()
# to save the figure as eps
#fig.savefig('trainloss.eps', format='eps', dpi=300)

# chunk off the extra boundaries
#os.system('epspdf -b line_sp.eps line_sp1.eps')



==> Figures/pyplots/train_loss.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab as py
import os

## the autolabels
def autolabel(ls, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for l in ls:
        height = l.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.99: # arbitrary; 95% looked good to me.
            label_position = height + (0.05 )
        else:
            label_position = height + (y_height * 0.01)

        ax.text(l.get_x() + l.get_width(), label_position,
                '%s' % height,
                ha='center', va='bottom', fontsize=17)


# data to plot
z1 = [1.8352868, 1.7219811, 1.6252992, 1.5811339, 1.5529546, 1.5332425, 1.494426, 1.5278883, 1.379764, 1.388728, 1.3285491, 1.330835, 1.31762, 1.3348054, 1.3243486, 1.3202627, 1.3179726, 1.3178413, 1.316278, 1.3178432, 1.3178159, 1.3172304, 1.3168082, 1.3164846, 1.3163244] # train loss -lstm
z2 = [2.8581529, 1.8071062, 1.6327182, 1.5155802, 1.4487099, 1.4259813, 1.3952944, 1.3898593, 1.3819245, 1.3795781, 1.3900308, 1.3341428, 1.3702016, 1.351458, 1.3350613, 1.3310894, 1.3363004, 1.341797, 1.3411252, 1.3370241, 1.3363201, 1.3341049, 1.3326432, 1.3313884, 1.3304122] # train loss -rmn
y1=[0.45685754, 0.43439021, 0.41555325, 0.40766707, 0.39742125, 0.39565639, 0.38418622, 0.39057635, 0.36095554, 0.36271336, 0.34949945, 0.35005778, 0.34466627, 0.34780707, 0.34432207, 0.34298051, 0.34294738, 0.34282312, 0.34283347, 0.34287199, 0.34283596, 0.34276596, 0.34275188, 0.34277549, 0.34278709] # cv loss - lstm
y2=[0.61974362, 0.4479131, 0.41858388, 0.39208151, 0.37506741, 0.37018949, 0.3631756, 0.36079276, 0.35592395, 0.35612898, 0.3564856, 0.33947978, 0.34180173, 0.33621596, 0.33227825, 0.33084557, 0.33181436, 0.331191, 0.33085344, 0.33071551, 0.33050428, 0.3305051, 0.3306509, 0.33078717, 0.33084971] # cvloss -rmn
x1 = [1.6692608, 1.5123997, 1.4367897, 1.4267534, 1.3943993, 1.3932526, 1.369503, 1.3631697, 1.3410855, 1.3468773, 1.1921854, 1.1947101, 1.1246989, 1.1497727, 1.1156655, 1.1352415, 1.1202454, 1.1188275, 1.1154924, 1.1212719, 1.1195209, 1.1182493, 1.1171018, 1.1165551, 1.1158767] # train loss- blstm
x2 = [1.7880723, 1.5525309, 1.4444552, 1.364266, 1.3095398, 1.289024, 1.2620952, 1.27683, 1.1926445, 1.1899323, 1.2069997, 1.1827006, 1.1976917, 1.1889612, 1.1833264, 1.1791901, 1.1822586, 1.1875809, 1.186251, 1.1832729, 1.184171, 1.1825308, 1.1810744, 1.1795569, 1.1783862] # train loss -brmn
h1 = [0.41749389, 0.38531554, 0.3693511, 0.36970641, 0.35866419, 0.35683853, 0.35495195, 0.35132332, 0.34507348, 0.34861963, 0.31476459, 0.31470945, 0.29837058, 0.30327035, 0.29427992, 0.29653514, 0.29329738, 0.29235154, 0.29187328, 0.29250295, 0.29212786, 0.29196021, 0.2918864, 0.2918924, 0.29183971] # cv loss - blstm
h2 = [0.44038133, 0.39369234, 0.37317162, 0.3545427, 0.34089098, 0.33731374, 0.32955332, 0.33016563, 0.31133393, 0.31083335, 0.31039717, 0.30217871, 0.30237552, 0.29832752, 0.29719316, 0.29658681, 0.29686832, 0.29646912, 0.29629775, 0.29626316, 0.29628463, 0.29630889, 0.29634467, 0.29641266, 0.29642936] # cv loss - brmn

# parameters 
n_groups = 25
bar_width=0.25
opacity = 0.8

# define a figure size
#fig = plt.figure(figsize=(10,5))
fig = plt.figure(figsize=(10,5) )
index = np.arange(n_groups)

ax3 = fig.gca()
#add_subplot(111)
#ax4 = ax3.twinx()
ax3.plot(index, z1, color='blue', linestyle='--', linewidth=2, marker='s', markersize=10, label='LSTM - train loss')
ax3.plot(index, z2, color='red', linestyle='--', linewidth=2, marker='H', markersize=10, label='RMN - train loss')
ax3.plot(index, x1, color='crimson', linestyle='--', linewidth=2, marker='8', markersize=10, label='BLSTM - train loss')
ax3.plot(index, x2, color='darkblue', linestyle='--', linewidth=2, marker='v', markersize=10, label='BRMN - train loss')

# axes modfications
ax3.set_ylabel('Train loss per sample', fontsize=18)
ax3.set_xlabel('Number of Epochs', fontsize=18)
#ax3.set_title('Comparison of training and validation error of RMN and LSTM systems using AMI corpus', fontsize=18)
#ax3.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
ax3.set_xticks(np.arange(1,25,1))
#ax3.set_yticks(np.arange(1.,3.0,0.1))
#ax.set_ylim((40, 60))
ax3.legend(loc='upper right')


#ax4.plot(index, y1, color='brown', linestyle='-', linewidth=2, marker='p', markersize=10, label='LSTM - validation loss')
#ax4.plot(index, y2, color='green', linestyle='-', linewidth=2, marker='d', markersize=10, label='RMN - validation loss')
#ax4.plot(index, h1, color='orange', linestyle='-', linewidth=2, marker='h', markersize=10, label='BLSTM - validation loss')
#ax4.plot(index, h2, color='deepskyblue', linestyle='-', linewidth=2, marker='*', markersize=10, label='BRMN - validation loss')


# axes modfications
#ax4.set_ylabel('Validation loss per sample', fontsize=18)
#ax4.set_xlabel('Epochs', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)

#ax4.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
#ax.set_ylim((40, 60))
#ax4.legend(loc='upper right')
#plt.grid()

# numbering over each bar
#autolabel(l1,ax)
#autolabel(l2,ax)
#autolabel(l3,ax)
#plt.show()
# to save the figure as eps
fig.savefig('trainloss.eps', format='eps', dpi=300)

# chunk off the extra boundaries
#os.system('epspdf -b line_sp.eps line_sp1.eps')



==> Figures/pyplots/val_loss.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab as py
import os

## the autolabels
def autolabel(ls, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for l in ls:
        height = l.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.99: # arbitrary; 95% looked good to me.
            label_position = height + (0.05 )
        else:
            label_position = height + (y_height * 0.01)

        ax.text(l.get_x() + l.get_width(), label_position,
                '%s' % height,
                ha='center', va='bottom', fontsize=17)


# data to plot
z1 = [1.8352868, 1.7219811, 1.6252992, 1.5811339, 1.5529546, 1.5332425, 1.494426, 1.5278883, 1.379764, 1.388728, 1.3285491, 1.330835, 1.31762, 1.3348054, 1.3243486, 1.3202627, 1.3179726, 1.3178413, 1.316278, 1.3178432, 1.3178159, 1.3172304, 1.3168082, 1.3164846, 1.3163244] # train loss -lstm
z2 = [2.8581529, 1.8071062, 1.6327182, 1.5155802, 1.4487099, 1.4259813, 1.3952944, 1.3898593, 1.3819245, 1.3795781, 1.3900308, 1.3341428, 1.3702016, 1.351458, 1.3350613, 1.3310894, 1.3363004, 1.341797, 1.3411252, 1.3370241, 1.3363201, 1.3341049, 1.3326432, 1.3313884, 1.3304122] # train loss -rmn
y1=[0.45685754, 0.43439021, 0.41555325, 0.40766707, 0.39742125, 0.39565639, 0.38418622, 0.39057635, 0.36095554, 0.36271336, 0.34949945, 0.35005778, 0.34466627, 0.34780707, 0.34432207, 0.34298051, 0.34294738, 0.34282312, 0.34283347, 0.34287199, 0.34283596, 0.34276596, 0.34275188, 0.34277549, 0.34278709] # cv loss - lstm
y2=[0.61974362, 0.4479131, 0.41858388, 0.39208151, 0.37506741, 0.37018949, 0.3631756, 0.36079276, 0.35592395, 0.35612898, 0.3564856, 0.33947978, 0.34180173, 0.33621596, 0.33227825, 0.33084557, 0.33181436, 0.331191, 0.33085344, 0.33071551, 0.33050428, 0.3305051, 0.3306509, 0.33078717, 0.33084971] # cvloss -rmn
x1 = [1.6692608, 1.5123997, 1.4367897, 1.4267534, 1.3943993, 1.3932526, 1.369503, 1.3631697, 1.3410855, 1.3468773, 1.1921854, 1.1947101, 1.1246989, 1.1497727, 1.1156655, 1.1352415, 1.1202454, 1.1188275, 1.1154924, 1.1212719, 1.1195209, 1.1182493, 1.1171018, 1.1165551, 1.1158767] # train loss- blstm
x2 = [1.7880723, 1.5525309, 1.4444552, 1.364266, 1.3095398, 1.289024, 1.2620952, 1.27683, 1.1926445, 1.1899323, 1.2069997, 1.1827006, 1.1976917, 1.1889612, 1.1833264, 1.1791901, 1.1822586, 1.1875809, 1.186251, 1.1832729, 1.184171, 1.1825308, 1.1810744, 1.1795569, 1.1783862] # train loss -brmn
h1 = [0.41749389, 0.38531554, 0.3693511, 0.36970641, 0.35866419, 0.35683853, 0.35495195, 0.35132332, 0.34507348, 0.34861963, 0.31476459, 0.31470945, 0.29837058, 0.30327035, 0.29427992, 0.29653514, 0.29329738, 0.29235154, 0.29187328, 0.29250295, 0.29212786, 0.29196021, 0.2918864, 0.2918924, 0.29183971] # cv loss - blstm
h2 = [0.44038133, 0.39369234, 0.37317162, 0.3545427, 0.34089098, 0.33731374, 0.32955332, 0.33016563, 0.31133393, 0.31083335, 0.31039717, 0.30217871, 0.30237552, 0.29832752, 0.29719316, 0.29658681, 0.29686832, 0.29646912, 0.29629775, 0.29626316, 0.29628463, 0.29630889, 0.29634467, 0.29641266, 0.29642936] # cv loss - brmn

# parameters 
n_groups = 25
bar_width=0.25
opacity = 0.8

# define a figure size
#fig = plt.figure(figsize=(10,5))
fig = plt.figure(figsize=(10,5) )
index = np.arange(n_groups)

ax4 = fig.gca()
#add_subplot(111)
#ax4 = ax3.twinx()
#ax3.plot(index, z1, color='blue', linestyle='--', linewidth=2, marker='s', markersize=10, label='LSTM - train loss')
#ax3.plot(index, z2, color='red', linestyle='--', linewidth=2, marker='H', markersize=10, label='RMN - train loss')
#ax3.plot(index, x1, color='crimson', linestyle='--', linewidth=2, marker='8', markersize=10, label='BLSTM - train loss')
#ax3.plot(index, x2, color='darkblue', linestyle='--', linewidth=2, marker='v', markersize=10, label='BRMN - train loss')

# axes modfications
#ax3.set_ylabel('Train loss per sample', fontsize=18)
ax4.set_xlabel('Number of Epochs', fontsize=18)
#ax3.set_title('Comparison of training and validation error of RMN and LSTM systems using AMI corpus', fontsize=18)
#ax3.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
ax4.set_xticks(np.arange(1,25,1))
#ax3.set_yticks(np.arange(1.,3.0,0.1))
#ax.set_ylim((40, 60))
ax4.legend(loc='upper left')


ax4.plot(index, y1, color='brown', linestyle='-', linewidth=2, marker='p', markersize=10, label='LSTM - validation loss')
ax4.plot(index, y2, color='green', linestyle='-', linewidth=2, marker='d', markersize=10, label='RMN - validation loss')
ax4.plot(index, h1, color='orange', linestyle='-', linewidth=2, marker='h', markersize=10, label='BLSTM - validation loss')
ax4.plot(index, h2, color='deepskyblue', linestyle='-', linewidth=2, marker='*', markersize=10, label='BRMN - validation loss')


# axes modfications
ax4.set_ylabel('Validation loss per sample', fontsize=18)
#ax4.set_xlabel('Epochs', fontsize=18)
#ax1.set_title('DNN systems based on various multilingual NN features', fontsize=18)
ax4.set_xlabel('Number of Epochs', fontsize=18)
#ax3.set_title('Comparison of training and validation error of RMN and LSTM systems using AMI corpus', fontsize=18)
#ax3.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
ax4.set_xticks(np.arange(1,25,1))
#ax3.set_yticks(np.arange(1.,3.0,0.1))
#ax.set_ylim((40, 60))
ax4.legend(loc='upper right')


#ax4.set_xticklabels(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20', '21', '22', '23', '24', '25'),fontsize=13)
#ax.set_ylim((40, 60))
#ax4.legend(loc='upper right')
#plt.grid()

# numbering over each bar
#autolabel(l1,ax)
#autolabel(l2,ax)
#autolabel(l3,ax)
#plt.show()
# to save the figure as eps
fig.savefig('valoss.eps', format='eps', dpi=300)

# chunk off the extra boundaries
#os.system('epspdf -b line_sp.eps line_sp1.eps')


